Why are inner planets not inclined?

Poincar\'e's work more than one century ago, or Laskar's numerical simulations from the 1990's on, have irrevocably impaired the long-held belief that the Solar System should be stable. But mathematical mechanisms explaining this instability have remained mysterious. In 1968, Arnold conjectured the existence of "Arnold diffusion" in celestial mechanics. We prove Arnold's conjecture in the planetary spatial $4$-body problem as well as in the corresponding hierarchical problem (where the bodies are increasingly separated), and show that this diffusion leads, on a long time interval, to some large-scale instability. Along the diffusive orbits, the mutual inclination of the two inner planets is close to $\pi/2$, which hints at why even marginal stability in planetary systems may exist only when inner planets are not inclined. More precisely, consider the normalised angular momentum of the second planet, obtained by rescaling the angular momentum by the square root of its semimajor axis and by an adequate mass factor (its direction and norm give the plane of revolution and the eccentricity of the second planet). It is a vector of the unit $3$-ball. We show that any finite sequence in this ball may be realised, up to an arbitrary precision, as a sequence of values of the normalised angular momentum in the $4$-body problem. For example, the second planet may flip from prograde nearly horizontal revolutions to retrograde ones. As a consequence of the proof, the non-recurrent set of any finite-order secular normal form accumulates on circular motions -- a weak form of a celebrated conjecture of Herman.

==> Pictures/ellipse.jl <==
using CoordinateTransformations, Rotations
using StaticArrays
using PGFPlotsX

n = 30
N = 2*n
T = (0:N)/N*2*pi
a = 0.7
b = 0.9*a
e = sqrt(1-b^2/a^2)
x = [a*(cos(t) - e) for t  in T];
y = [b*sin(t) for t  in T];
z = [0.0 for t  in T];
o1 = [-a*e,0,0]

R1 = LinearMap(RotZ(pi/4))
R2 = LinearMap(RotX(atan(1.0/2.0)))
P=[R2(R1([x[i],y[i],z[i]])) for i in 1:N]
Q=round.(convert(Array,transpose(hcat(P...)));digits=3)
X,Y,Z=Q[:,1],Q[:,2],Q[:,3];
XO1,YO1,ZO1 = round.(R2(R1(o1));digits=3)

open("ellipse.tex", "w") do io
#io = open("gamma.tex", "w") 
    println(io,"% First ellipse")
    println(io,"% Pericenter")
    println(io,"\\filldraw ($(X[1]),$(Y[1]),$(Z[1])) circle (0.2mm);")
#    println(io,"% Center")
#    println(io,"\\filldraw ($(XO1),$(YO1),$(ZO1)) circle (0.2mm) node[anchor=east]{\$O_1\$};")
    println(io,"% Major axis")
    println(io,"\\draw ($(X[n+1]),$(Y[n+1]),$(Z[n+1])) -- ($(X[1]),$(Y[1]),$(Z[1])) node[anchor=west]{\$\\Pi_j\$};")
    #println(io,"\\draw[->] (0,-0.737,-0.369) --   (0.393  -0.377  -0.188) node[anchor=west]{\$\gamma_j\$}}-- ($(X[1]),$(Y[1]),$(Z[1]));")
    println(io,"% Ellipse")
    println(io,"\\draw ")
    println(io,"($(X[1]),$(Y[1]),$(Z[1]))")
    for i in 2:length(X)
        println(io,"-- ($(X[i]),$(Y[i]),$(Z[i]))")
    end
    println(io,"-- cycle;")
    println(io,"""
""")
#close(io)
end
run(`pdflatex picture.tex`)


@pgf Axis(Plot3({no_marks,}, Coordinates(X,Y,Z)))

#tp = @pgf TikzPicture({ "scale" => 1.0 }, Axis(Plot3(Coordinates(X,Y,Z))))


